DeFAb: A Dataset for Grounded Scientific Discovery through Defeasible Abduction

A theory can accommodate a counterexample by adding an exception. The harder problem is deciding how far the exception should extend and which predictions should survive. We present DeFAb, a dataset and symbolic verification framework built from curated biological knowledge in the Gene Ontology. Models fill gaps in a theory or propose exceptions to its rules. A verifier checks the consequences of each edit, allowing different solutions to receive credit. Simple symbolic repairs solve all 336 tasks in the released evaluation panel. This result exposes a limitation of the revision test. An exception tied to one entity can succeed without identifying a pattern that applies to other cases. We develop a contextual task that requires an exception to reach the relevant cases and preserve predictions elsewhere. Two planned studies compare training with verified and rejected examples, and revision with and without feedback about consequences. DeFAb makes the scope of a proposed explanation testable, providing a controlled step toward studying theory revision in scientific reasoning.

==> anc/code-availability.md <==
# DeFAb released verifier: download, install, and check

Dataset: https://huggingface.co/datasets/PatrickAllenCooper/DeFAb

Pin the dataset to `canonical-v1.0.0`, revision
`953208e3429552c7aec8bad57df6b62a4be70772`.

Code archive:
https://huggingface.co/datasets/PatrickAllenCooper/DeFAb/resolve/main/research/2026-10-22/code/defab-code-v1.1.tar.gz

Expected SHA256:
`ae0ecb37aee0424e6795a0d291288c30a619b4c7c9768734adc6fb407b45f9c8`

The archive is the preserved October 6 release snapshot. Its `v1.1` name
identifies the manuscript code snapshot, not a new dataset release. The
record schema, response scorer, theory representation, GO projection and
finite proof kernel match the released implementation hashes. The archive
was anonymized for review; attribution in its generated README is therefore
generic. This public guide identifies the actual dataset. The archived Hub
card generator predates later documentation updates. No claim is made that
every current development file is included.

## Install

Use Python 3.11. Download the archive, verify the SHA256 above, then:

```bash
tar -xzf defab-code-v1.1.tar.gz
cd defab-code-v1.1
python3.11 -m venv .venv
source .venv/bin/activate
python -m pip install -e '.[hub,analysis,hosted,test]'
python -m pytest -q
python full_paper_build/dataset_paper/anc/worked_example.py reference-check
```

The core `blanc` library needs only the Python standard library. Install it
from this archive; do not assume that a package of the same name on PyPI is
this project. Dependency installation requires network access. The archived
tests and worked example run offline. The included test configuration records
exclusions for private campaign artifacts and intentionally unavailable
runtime dependencies; they are not evidence that those campaigns ran.

## Load the released data and score

```python
import json
from datasets import load_dataset
from blanc.author.schema import instance_from_record
from blanc.author.protocol import score_response

test = load_dataset(
    'PatrickAllenCooper/DeFAb',
    revision='canonical-v1.0.0',
    split='test',
)
row = test[0]
instance = instance_from_record(json.loads(row['record_json']))
# Supply only row['messages'] to the model, never the labels below.
response = 'replace with the model response'
result = score_response(instance, response, style=row['prompt_style'])
```

The public `sft` configuration is a training-data view. It does not contain
trained adapters or fine-tuning results. Training scripts in the snapshot
describe a prospective study; the paper reports no completed matched SFT or
semantic-feedback training comparison. Contextual `defab/2` development and
current CURC orchestration are outside this released-code snapshot.

